Infection Pressure on Fish in Cages

We address the question of how to connect predictions by hydrodynamic models of how sea lice move in water to observable measures that count the number of lice on each fish in a cage in the water. This question is important for management and regulation of aquacultural practice that tries to maximise food production and minimise risk to the environment. We do this through a simple rule-based model of interaction between sea lice and caged fish. The model is simple: sea lice can attach and detach from a fish. The model has a novel feature, encoding what is known as a master equation producing a time-series of distributions of lice on fish that one might expect to find if a cage full of fish were placed at any given location. To demonstrate how this works, and to arrive at a rough estimate of the interaction rates, we fit a simplified version of the model with three free parameters to publicly available data about an experiment with sentinel cages in Loch Linnhe in Scotland. Our construction, coupled to the hydrodynamic models driven by surveillance data from industrial farms, quantifies the environmental impact as: what would the infection burden look like in a notional cage at any location and how does it change with time?

==> src/aplot.py <==
#!/usr/bin/env python3
import argparse
import csv
import os
from utils import ifnum
from cmsim import integrate
from linnhe import readcage

plot_template = r"""\begin{tikzpicture}
  \begin{axis}[
    cycle list name=exotic,
    width=0.48\textwidth, height=0.4\textwidth,
    ybar interval, minor y tick num = 3,
    xmin=0, xmax=%d,
    ymin=0, ymax=1,
    minor xtick={0,1,...,40},
    xticklabels={0,,,,5,,,,10,,,,15,,,,20,,,,25,,,,30,,,,35,,,,40},
    title={Cage %s %s %s (%d days)},
    xlabel={$n$ -- attached copepod count},
    ylabel={Probability}
    ]
    \addplot table[x=n,y=p] {%s};
    \addlegendentry{Observed}
    \addplot table[x=n,y=q] {%s};
    \addlegendentry{Simulated}
    \node at (axis cs:%f,0.5) {\begin{minipage}[t]{2cm}
      \small
      \begin{align*}
        \beta_\text{ini} &= %.04f\\
        \beta_\text{acc} &= %.04f\\
        \gamma &= %.04f\\
        %d & \text{ fish}
      \end{align*}
    \end{minipage}};
  \end{axis}
\end{tikzpicture}
"""
def cli():
    parser = argparse.ArgumentParser()
    parser.add_argument("--density", type=float, default=0.1, help="Copepod Density / m^3")
    parser.add_argument("--volume", type=float, default=10, help="Cage volume")
    parser.add_argument("fitting", help="Fitting summary data")
    parser.add_argument("output", help="Output directory")

    args = parser.parse_args()

    density = lambda t: args.density

    with open(args.fitting) as fp:
        header = None
        for row in csv.reader(fp, delimiter="\t"):
            if header is None:
                header = row
                continue
            fit = dict(zip(header, [ifnum(x) for x in row]))

            _, cage = readcage(fit["filename"], fit["column"])
            maxcount = len(cage)
            dimensions = 2*maxcount
            slices = integrate(fit["nfish"], fit["duration"], fit["duration"],
                               fit["beta0"], fit["beta1"], fit["gamma"],
                               density, args.volume, dimensions)

            outfile = os.path.join(args.output, os.path.basename(fit["filename"]).replace("cage", "sim"))
            with open(outfile, "w+") as fp:
                fp.write("n\tp\tq\n")
                for n,p,q in zip(slices[0], cage, slices[-1]):
                    fp.write(f"{n}\t{p}\t{q}\n")

            plotfile = outfile.replace(".tsv", ".tex")
            with open(plotfile, "w+") as fp:
                fp.write(plot_template % (max(10, maxcount),
                                          fit["cage"], fit["season"], fit["yyyy"], fit["duration"]/24,
                                          outfile, outfile, 0.8*max(10,maxcount),
                                          fit["beta0"], fit["beta1"], fit["gamma"], fit["nfish"]))
            print(plotfile)

if __name__ == '__main__':
    cli()


==> src/cmfit.py <==
#!/usr/bin/env python3
import argparse
import sys
from math import ceil
import csv
import re
import numpy as np
from scipy.integrate import ode as solve
from scipy.optimize import minimize, Bounds
from scipy.stats import wasserstein_distance

import cmode
import linnhe

def objective(y0, t0, t1, density, volume, p_measured, dimensionality):
    """
    Return an objective function to be minimised. Requires the initial
    conditions, `y0`, `t0`, and stopping time, `t1`. Also requires parameters, a
    density function, volume, and measured probability distribution.
    """
    def f(x):
        if any(c < 0 for c in x):
            return np.inf

        ode = cmode.dFdt(x[0], x[1], x[2], density, volume, dimensionality)
        solver = solve(ode)
        solver.set_initial_value(y0, t0)
        y = solver.integrate(t1)

        p_simulated = np.array([ c if c >= 0 else 0 for c in y ])
        p_simulated = p_simulated / p_simulated.sum()

        return wasserstein_distance(range(len(p_measured)), range(len(p_simulated)),
                                    p_measured, p_simulated)
    return f

def cli():
    parser = argparse.ArgumentParser()
    parser.add_argument("-v", "--verbose", default=False, action="store_true", help="Verbose output")
    parser.add_argument("-s", "--delimiter", default="\t", help="Delimiter for CSV/TSV output (default TSV)")
    parser.add_argument("-i", "--interval", default=72, type=int, help="Interval for output")
    parser.add_argument("-c", "--column", default=None, type=int, help="Output support column")
    parser.add_argument("--beta0", type=float, default=0.02, help="Infection rate")
    parser.add_argument("--beta1", type=float, default=0.02, help="Re-infection rate per louse")
    parser.add_argument("--gamma", type=float, default=0.01, help="Detachment rate per louse")
    parser.add_argument("--density", type=float, default=0.1, help="Copepod Density / m^3")
    parser.add_argument("--volume", type=float, default=10, help="Cage volume")
    parser.add_argument("cagedata", help="Cage data file")
    parser.add_argument("cagetime", help="Column in cage data file for deployment duration")
    parser.add_argument("cagecolumn", help="Column in cage data file to use for counts")

    args = parser.parse_args()

    cage, stamp, duration = linnhe.deployment(args.cagedata)
    if stamp.month < 7:
        season="spring"
    else:
        season="autumn"

    nfish, dist = linnhe.readcage(args.cagedata, args.cagecolumn)

    dimensionality = 2*(len(dist) + 1)
    density_const = lambda t: args.density
    t0 = 0
    t1 = duration
    y0 = np.array([nfish] + [0 for _ in range(1,dimensionality)])

    obj = objective(y0, t0, t1, density_const, args.volume, dist, dimensionality)
    x0 = [args.beta0, args.beta1, args.gamma]
    bounds = Bounds([1e-4,1], [1e-4,1], [0,1])
    res = minimize(obj, x0, method='bfgs',
                   options={'disp': args.verbose})

    print("\t".join(str(x) for x in [args.cagedata,args.cagecolumn,cage,stamp.year,season,nfish,duration,res.x[0], res.x[1], res.x[2], res.fun]))

if __name__ == '__main__':
    cli()


==> src/cmode.py <==
import numpy as np
from scipy.integrate import ode as solve

def dFdt(beta0, beta1, gamma, density, volume, dimensionality):
    """
    Return a function implementing the ODE version of the sea lice accumulation
    model. This ODE system generates the histogram as a function of time.

    It requires the rate constants beta0 and beta1, as well as
    a `density`, a function of time, and the volume of the cage. Number of lice is
    computed as `density(t)*volume`.
    """
    kn = np.array([beta0] + [beta1 for n in range(1,dimensionality)])
    kf = np.array([0] + [n*gamma for n in range(1,dimensionality)])
    def ode(t, F):
        C = density(t) * volume
        dF0dt = gamma*F[1]*C - kn[0]*F[0]*C
        dFndt = [kn[n-1]*F[n-1]*C + kf[n+1]*F[n+1]*C - kf[n]*F[n]*C - kn[n]*F[n]*C for n in range(1,dimensionality-1)]
        df50dt = kn[-1]*F[-1]*C - kf[-1]*F[-1]*C
        return np.array([dF0dt] + dFndt + [df50dt])
    return ode


==> src/cmsim.py <==
#!/usr/bin/env python3
import argparse
import sys
from math import ceil
import numpy as np
from scipy.integrate import ode as solve

import cmode
from utils import ifnum

def integrate(nfish, t1, interval, beta0, beta1, gamma, density, volume, dimensions):
    t0 = 0
    y0 = np.array([nfish] + [0 for _ in range(1,dimensions)])

    ode = cmode.dFdt(beta0, beta1, gamma, density, volume, dimensions)
    solver = solve(ode)
    solver.set_initial_value(y0, t0)

    dt = interval
    nt = ceil(t1 / dt)

    slices = [[x for x in range(dimensions)],
              y0 / y0.sum()]

    while solver.successful() and solver.t < dt*nt:
        y = solver.integrate(solver.t + dt)
        slices.append(y / y.sum())

    return slices

def density_forced(filename, timecol, denscol, fmt=None):
    """
    Return a function giving the density as a function of time from the starting
    value of the file. The `timecol` should name the column containing time, and
    `denscol` should name the column containing density. `timecol` can contain a
    numeric value or a date and time. In the latter case, a format `fmt`
    suitable for `strptime` should be passed.
    """
    times = []
    densities = []
    with open(filename) as fp:
        timeno = None
        densno = None
        start  = None
        for row in csv.reader(fp):
            if timeno is None:
                timeno = row.index(timecol)
                densno = row.index(denscol)
                continue
            if row[timeno] in NA_NONE or row[densno] in NA_NONE:
                continue
            if fmt is not None:
                time = datetime.strptime(row[timeno], fmt)
                if start is None:
                    start = time
                delta = time - start
                times.append(delta.seconds / 3600)
            else:
                times.append(float(row[timeno]))
            densities.append(float(row[densno]))
    times = np.array(times)
    densities = np.array(densities)
    def f(t):
        filtered = densities[times >= t]
        return filtered[0] if filtered.size > 0 else densities[-1]
    return f

def cli():
    parser = argparse.ArgumentParser()
    parser.add_argument("-v", "--verbose", default=False, action="store_true", help="Verbose output")
    parser.add_argument("-l", "--limit", type=float, default=168, help="Simulation time (hours)")
    parser.add_argument("-s", "--delimiter", default="\t", help="Delimiter for CSV/TSV output (default TSV)")
    parser.add_argument("-i", "--interval", default=72, type=float, help="Interval for output")
    parser.add_argument("-c", "--column", default=None, type=int, help="Output support column")
    parser.add_argument("--beta0", type=float, default=0.02, help="Infection rate")
    parser.add_argument("--beta1", type=float, default=0.02, help="Re-infection rate per louse")
    parser.add_argument("--gamma", type=float, default=0.01, help="Detachment rate per louse")
    parser.add_argument("--density", default=0.1, help="Copepod Density / m^3")
    parser.add_argument("--volume", type=float, default=10, help="Cage volume")
    parser.add_argument("--dimensions", type=int, default=50, help="Fock space truncation")
    parser.add_argument("--nfish", type=int, default=100, help="Number of fish")

    args = parser.parse_args()

    dens = ifnum(args.density)
    if isinstance(dens, float):
        density = lambda t: dens
    else:
        density = density_forced(*dens.split(":"))

    slices = integrate(args.nfish, args.limit, args.interval,
                       args.beta0, args.beta1, args.gamma,
                       density, args.volume, args.dimensions)

    dt = args.interval
    if args.column is None:
        nt = ceil(args.limit / dt)
        fields = ["n"] + ["t"+str(i*dt) for i in range(nt+1)]
        print("\t".join(fields))
        for s in np.vstack(slices).T:
            print("\t".join(str(x) for x in s))
    else:
        fields = ["t"] + ["f"+str(n) for n in range(args.dimensions)]
        print("\t".join(fields))
        for i, s in enumerate(slices[1:]):
            print("\t".join(str(x) for x in [i*dt] + list(s)))

if __name__ == '__main__':
    cli()


==> src/linnhe.py <==
import argparse
import csv
import numpy as np
import re
from datetime import date

def readcage(filename, column):
    """
    Read the named column from the file and return the triple:

    (nfish, distribution)

    Where nfish is the number of fish and distribution is a
    probability distribution of the sampled lice counts.
    """
    counts = {}
    duration = 0.0
    with open(filename) as fp:
        colno = None
        for row in csv.reader(fp, delimiter="\t"):
            import sys
            if colno is None:
                colno = row.index(column)
                continue
            count = int(row[colno])
            counts[count] = counts.get(count, 0) + 1

    hist = np.array([counts.get(i, 0) for i in range(max(counts)+1)])

    return sum(counts.values()), hist/hist.sum()

## this is really ugly...
cage_re = re.compile(r".*cage_([0-9A-Za-z]+)_([0-9]+)-([0-9]+)-([0-9]+)\.tsv$")
def deployment(cagefile):
    m = cage_re.match(cagefile)
    cage, yyyy, mm, dd = m.groups()
    stamp = date(int(yyyy), int(mm), int(dd))
    with open(cagefile) as fp:
        for row in csv.reader(fp, delimiter="\t"):
            try:
                colno = row.index("duration")
            except:
                duration = float(row[colno])
    return cage, stamp, duration

def cli():
    parser = argparse.ArgumentParser()
    parser.add_argument("filename", help="Cage data file")
    parser.add_argument("column", help="Column in cage data file to use for counts")
    args = parser.parse_args()

    nfish, dist = readcage(args.filename, args.column)
    print("count\tp")
    for c, p in enumerate(dist):
        print(f"{c}\t{p}")

if __name__ == '__main__':
    cli()


==> src/pertsplit.py <==
#!/usr/bin/env python3

import csv
import argparse
import os
import datetime

def fixdate(d):
    d,m,y = map(int, d.split("/"))
    return datetime.date(y,m,d)

def fint(r, k):
    try:
        return int(r[k])
    except ValueError:
#        print(r)
        return 0

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("-s", "--delimiter", default="\t", help="Delimiter for CSV/TSV output (default TSV)")
    parser.add_argument("input")
    parser.add_argument("outdir")
    args = parser.parse_args()

    os.makedirs(args.outdir, exist_ok=True)

    with open(args.input, newline="") as fp:
        rows = [row for row in csv.DictReader(fp)]

    cages = {}
    for row in rows:
        cage = cages.setdefault(row["Cage.Number"], { "deployments": {} })
        window = (fixdate(row["Deployment.date"]), fixdate(row["Recovery.date"]))
        depl = cage["deployments"].setdefault(window, [])
        depl.append(fint(row, "TOTAL"))

    def rdep(deps):
        ndeps = [ (d1, r2)
                  for d1, r1 in deps for d2, r2 in deps
                  if r1 - d2 <= datetime.timedelta(days=1)
                     and r1 - d2 >= datetime.timedelta(days=0)]
        return ndeps
        if ndeps == deps:
            return deps
        return rdep(ndeps)

    fields = ["cage", "deployment", "recovery", "duration", "count"]
    for cage, details in cages.items():
        print("Processing cage", cage)
        deps = [ (d1, r2)
                 for d1, r1 in details["deployments"]
                 for d2, r2 in details["deployments"]
                 if r1 - d2 <= datetime.timedelta(days=1)
                    and r1 - d2 >= datetime.timedelta(days=0)]
        print("Found deployments:")
        for d, r in deps:
            print("\t", d, "to", r)
            duration = (r - d).total_seconds() / 3600
            key = [k for k in details["deployments"] if k[1] == r][0]
            data = details["deployments"][key]

            sv = "c" if args.delimiter == "," else "t"
            filename = f"cage_{cage}_{r.isoformat()}.{sv}sv"
            filepath = os.path.join(args.outdir, filename)
            with open(filepath, mode="w+", newline="") as fp:
                writer = csv.DictWriter(fp, delimiter=args.delimiter, fieldnames=fields)
                writer.writerow({k:k for k in fields})
                for count in data:
                    writer.writerow({ "cage": cage,
                                      "deployment": d.isoformat(),
                                      "recovery": r.isoformat(),
                                      "duration": duration,
                                      "count": count })


==> src/stratify.py <==
##
## Copyright 2021 William Waites
## Centre for Mathematical Modelling of Infectious Disease
## London School of Hygiene and Tropical Medicine
##
## The Stratified Kappa Pre-Processor.
##
## This program takes a stratified Kappa language file
## (traditionally with suffix .ska) consisting of regular
## KaSim code interspersed with Python to support iteration,
## variable expansion and so forth.
##
## Run it on the command line, and pass in any variables
## that otherwise would be unbound.
##
## For example:
##
##    python stratify.py -fix beta0=0.0175 beta1=0.0225 gamma=0.005 cm.ska cm.ka
##
import argparse

def keval(s, genv, lenv):
    pieces = []
    state = "kappa"
    escape = False
    for c in s:
        if state == "kappa":
            if escape:
                pieces.append(c)
                escape = False
                continue
            elif c == "\\":
                escape = True
                continue
            elif c == "$":
                acc = []
                state = "python"
                continue
            pieces.append(c)
        elif state == "python":
            if c == "$":
                piece = "".join(acc)
                pieces.append(str(eval(piece, genv, lenv)))
                state = "kappa"
                continue
            acc.append(c)
    return "".join(pieces)

def stratify(model, **environ):
    env = environ.copy()
    expanded = []
    state = "kappa"
    for line in map(lambda x: x.rstrip(), model.split("\n")):
        if state == "kappa":
            if line.startswith("// exec"):
                acc = []
                state = "python"
                continue
            if line.startswith("// iterate"):
                acc = []
                dec = line[11:]
                state = "iterate"
                continue
            expanded.append(keval(line, globals(), env))
        if state == "python":
            if line == "// end exec":
                exec("\n".join(acc), globals(), env)
                env.update(locals())
                state = "kappa"
            acc.append(line)
        if state == "iterate":
            if line == "// end iterate":
                generated_kappa = []
                env["generated_kappa"] = generated_kappa
                env["env"] = env
                code = [dec] + ['    generated_kappa.append(keval(%s, globals(), env))' % repr(s) for s in acc]
                exec("\n".join(code), globals(), env)
                expanded.extend(generated_kappa)
                state = "kappa"
            acc.append(line)
    return "\n".join(expanded)

def command():
    parser = argparse.ArgumentParser()
    parser.add_argument("input", help="Input .ska file")
    parser.add_argument("output", help="Output .ka file")
    parser.add_argument("-fix", nargs="*", default="", help="Parameters to fix")

    args = parser.parse_args()

    fixed = dict((k,float(v)) for k,v in map(lambda s: s.split("="), args.fix))

    with open(args.input) as fp:
        ska = fp.read()

    ka = stratify(ska, **fixed)

    with open(args.output, "w+") as fp:
        fp.write(ka)

if __name__ == '__main__':
    command()
    


==> src/utils.py <==
import re

_int_re = re.compile(r"^[0-9]+$")
_float_re = re.compile(r"^[0-9]+\.[0-9]+$")
def ifnum(x):
    if not isinstance(x, str): return x
    if _int_re.match(x): return int(x)
    if _float_re.match(x): return float(x)
    return x

